The complex evolution of the X-ray binary transient MAXI J1807+132 along the decay of its discovery outburst

MAXI J1807+132 is an X-ray transient discovered during the decay of an outburst in 2017. We present optical and X-ray monitoring of the source over more than 125 days, from outburst to quiescence. The outburst decay is characterized by the presence of several re-flares with a quasi-periodic recurrence time of $\sim 6.5$ days. We detect broad H and He emission lines during outburst, characteristic of transient low mass X-ray binaries. These emission lines show strong variability from epoch to epoch and, in particular, during the early stages are found embedded into deep and very broad absorption features. The quiescent spectrum shows H$\alpha$ in emission and no obvious signatures of the donor star. XMM-Newton and Swift spectra can be fitted with standard X-ray models for accreting black-holes and neutron stars, although the obtained spectral parameters favour the latter scenario. Conversely, other observables such as the optical/X-ray flux ratio, the likely systemic velocity ($\gamma \sim -150$ km s$^{-1}$) and the re-flares recurrence time suggest a black hole nature. We discuss all the above possibilities with emphasis on the strong similarities of MAXI J1807+132 with short orbital period systems.

==> figures/1_all_spectra/1_figure_spect.py <==
import numpy as np
import numpy.ma
import matplotlib.pyplot as plt
import matplotlib.backends.backend_pdf
from matplotlib import gridspec
import matplotlib.transforms as transforms # Transforma coordenadas de datos en oordenadas de plot

from trm import molly


from astropy.time import Time
import scipy.optimize

# Fuente tipo latex
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


from scipy.ndimage.filters import gaussian_filter1d




# Lineas de cielo
H_names=np.genfromtxt('lines.dat',dtype=str,unpack=True)[0]		
H=np.genfromtxt('lines.dat',unpack=True)[1]	



# Comandos molly para el promedio
"""

# AVEGRAGE
U  -- Unit weights                                                                      
D  -- Dwell weights                                                                     
R  -- Response weights                                                                  
V  -- Variance weights        


# VBIN
vbin 1 10 101 


av 101 102 201 V 
av 103 104 202 V
av 105 106 203 V
av 108 109 204 V

107
110



write mean_clean_obj_R1000B.mol 0 0 
201 201
202 202
203 203
107 107
204 204
110 110

# NORMALISE

# VBIN
vbin 1 6 101 

# ORDEN MAYOR

pfit 101 103 201 11

# ORDEN MENOR

pfit 104 106 204 6



div 101 106 201 206 301 

write norm_mean_clean_obj_R1000B.mol 301 306 


"""
#########################################################################################
#########################################################################################
#########################################################################################


spc=molly.rmolly('usefull_norm_av_spect_all.mol')

plt.ion(),plt.show()
plt.close('all')


ylim=(0.85,1.35),(0.75,1.25),(0.72,1.19),(0.2,2.5),(0.4,1.8)

yticks=(1,1.2),(1,1.2),(0.8,1),(0,1,2),(1,1.5)

xlim=4000,6800

ticks=4200,4600,5000,5400,5800,6200,6600
# Altura del label de las etiquetas
h=0.70

color='k'



#########################################################################################
#########################################################################################
#########################################################################################


fig = plt.figure(1,figsize=(13,7),facecolor='white')
gs = gridspec.GridSpec(2*len(spc)+2, 1) 

for i in range(len(spc)):
	# NaI
	NaI=np.mean((5895.924,5889.950))
	if i<4:
		plt.axvline(NaI,color='r',alpha=0.2,label='DIBs',lw=4)	

	if i==0:
		ax=plt.subplot(gs[2*i:(2*i)+4])
		plt.title(str(i+1),position=(0.98, 0.82), size=15 )
		x=spc[i].wave
		y=spc[i].f
		# Lineas 
		for j in range(len(H)):
			if H_names[j][:2]=='H_':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'
			trans = transforms.blended_transform_factory(ax.transData, ax.transAxes)# X coordenadas de datos, Y coordendasdas plot			
			plt.text(H[j],h,H_names[j],ha='center',va='bottom',size=15,color=l_color, rotation=90,transform=trans)

			plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ymax=h*0.95,ls='dashed')
			
		# Espectro
		plt.step(x,y,where='mid',color=color,lw=0.8)
		plt.xticks(ticks,[])
		plt.yticks(yticks[i],size=20)
		plt.tick_params(axis='x',direction='in',length=6)
		
		plt.xlim(xlim)
		plt.ylim(ylim[i])

	else:
		ax=plt.subplot(gs[2*i+2:(2*i)+4])
		plt.title(str(i+1),position=(0.98, 0.65), size=15)

		# Lineas 
		
		for j in range(len(H)):
			if H_names[j][:2]=='H_':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'

			plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ls='dashed')
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		plt.step(x,y,where='mid',color=color,lw=0.8)
		if i!=len(spc)-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)

			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.xlabel('Wavelength ($\mathrm{\AA}$)',size=25)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xlim)
		plt.ylim(ylim[i])
			


	if i==3:# Label eje y
		trans = ax.transAxes # X e Y coordendasdas plot			
		plt.text(-0.06,0.5,'Normalised flux',ha='center',va='bottom',size=25, transform=trans,rotation=90)


ax.set_xticks(np.arange(4100,6900,100), minor=True)

			
NaI=(5895.924,5889.950)	

plt.tight_layout(rect=(0.03,0,1.01,1),h_pad=-0.3)

plt.savefig('mean_spectra.pdf')







==> figures/1_all_spectra/2_figure_spect.py <==
import numpy as np
import numpy.ma
import matplotlib.pyplot as plt
import matplotlib.backends.backend_pdf
from matplotlib import gridspec
import matplotlib.transforms as transforms # Transforma coordenadas de datos en oordenadas de plot

from trm import molly


from astropy.time import Time
import scipy.optimize

# Fuente tipo latex
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


from scipy.ndimage.filters import gaussian_filter1d




# Lineas de cielo
H_names=np.genfromtxt('lines.dat',dtype=str,unpack=True)[0]		
H=np.genfromtxt('lines.dat',unpack=True)[1]	



#########################################################################################
#########################################################################################
#########################################################################################


spc=molly.rmolly('norm_mask_obj_OSIRIS-GTC.mol')


plt.ion(),plt.show()
plt.close('all')


ylim=(0.2,1.84)

yticks=(1,1.2),(1,1.2),(0.8,1),(0,1,2),(1,1.5)

xlim=5200,8000
#xlim=4000,6800


ticks=4200,4600,5000,5400,5800,6200,6600
# Altura del label de las etiquetas
h=0.70

color='k'



#########################################################################################
#########################################################################################
#########################################################################################


fig = plt.figure(1,figsize=(13,2),facecolor='white')

x=spc[0].wave
y=spc[0].f
y[y == 0] = np.nan

plt.step(x,y,where='mid',color=color,lw=0.8)
plt.xlim(xlim)
plt.ylim(ylim)

"""
gs = gridspec.GridSpec(2*len(spc)+2, 1) 

for i in range(len(spc)):
	# NaI
	NaI=np.mean((5895.924,5889.950))
	if i<4:
		plt.axvline(NaI,color='r',alpha=0.2,label='DIBs',lw=4)	

	if i==0:
		ax=plt.subplot(gs[2*i:(2*i)+4])
		plt.title(str(i+1),position=(0.98, 0.82), size=15 )
		x=spc[i].wave
		y=spc[i].f
		# Lineas 
		for j in range(len(H)):
			if H_names[j][:2]=='H_':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'
			trans = transforms.blended_transform_factory(ax.transData, ax.transAxes)# X coordenadas de datos, Y coordendasdas plot			
			plt.text(H[j],h,H_names[j],ha='center',va='bottom',size=15,color=l_color, rotation=90,transform=trans)

			plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ymax=h*0.95,ls='dashed')
			
		# Espectro
		plt.step(x,y,where='mid',color=color,lw=0.8)
		plt.xticks(ticks,[])
		plt.yticks(yticks[i],size=20)
		plt.tick_params(axis='x',direction='in',length=6)
		
		plt.xlim(xlim)
		plt.ylim(ylim[i])

	else:
		ax=plt.subplot(gs[2*i+2:(2*i)+4])
		plt.title(str(i+1),position=(0.98, 0.65), size=15)

		# Lineas 
		
		for j in range(len(H)):
			if H_names[j][:2]=='H_':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'

			plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ls='dashed')
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		plt.step(x,y,where='mid',color=color,lw=0.8)
		if i!=len(spc)-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)

			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.xlabel('Wavelength ($\mathrm{\AA}$)',size=25)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xlim)
		plt.ylim(ylim[i])
			


	if i==3:# Label eje y
		trans = ax.transAxes # X e Y coordendasdas plot			
		plt.text(-0.06,0.5,'Normalised flux',ha='center',va='bottom',size=25, transform=trans,rotation=90)


ax.set_xticks(np.arange(4100,6900,100), minor=True)
"""
			
NaI=(5895.924,5889.950)	

plt.tight_layout(rect=(0.03,0,1.01,1),h_pad=-0.3)

plt.savefig('R1000R_spectra.pdf')







==> figures/1_all_spectra/3_figure_spect.py <==
import numpy as np
import numpy.ma
import matplotlib.pyplot as plt
import matplotlib.backends.backend_pdf
from matplotlib import gridspec
import matplotlib.transforms as transforms # Transforma coordenadas de datos en oordenadas de plot

from trm import molly


from astropy.time import Time
import scipy.optimize

# Fuente tipo latex
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


from scipy.ndimage.filters import gaussian_filter1d




# Lineas de cielo
H_names=np.genfromtxt('lines.dat',dtype=str,unpack=True)[0]		
H=np.genfromtxt('lines.dat',unpack=True)[1]	



# Comandos molly para el promedio
"""

# AVEGRAGE
U  -- Unit weights                                                                      
D  -- Dwell weights                                                                     
R  -- Response weights                                                                  
V  -- Variance weights        


# VBIN
vbin 1 10 101 


av 101 102 201 V 
av 103 104 202 V
av 105 106 203 V
av 108 109 204 V

107
110



write mean_clean_obj_R1000B.mol 0 0 
201 201
202 202
203 203
107 107
204 204
110 110

# NORMALISE

# VBIN
vbin 1 6 101 

# ORDEN MAYOR

pfit 101 103 201 11

# ORDEN MENOR

pfit 104 106 204 6



div 101 106 201 206 301 

write norm_mean_clean_obj_R1000B.mol 301 306 


"""
#########################################################################################
#########################################################################################
#########################################################################################


#spc=molly.rmolly('usefull_norm_av_spect_all.mol')

spc=molly.rmolly('all_2.mol')



plt.ion(),plt.show()
plt.close('all')


ylim=(0.85,1.35),(0.75,1.25),(0.72,1.19),(0.2,2.5),(0.4,1.8),(0.7,1.6)

yticks=(1,1.2),(1,1.2),(0.8,1),(0,1,2),(1,1.5),(1,1.5)

xlim=4000,6800

ticks=4200,4600,5000,5400,5800,6200,6600
# Altura del label de las etiquetas
h=0.70

color='k'



#########################################################################################
#########################################################################################
#########################################################################################


fig = plt.figure(1,figsize=(13,7),facecolor='white')
gs = gridspec.GridSpec(2*len(spc)+2, 1) 

for i in range(len(spc)):
	# NaI
	NaI=np.mean((5895.924,5889.950))
	plt.axvline(NaI,color='r',alpha=0.3,label='DIBs',lw=4)	

	if i==0:
		ax=plt.subplot(gs[2*i:(2*i)+4])
		plt.title(str(i+1),position=(0.98, 0.82), size=15 )
		x=spc[i].wave
		y=spc[i].f
          
  
		# Lineas 
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'
			trans = transforms.blended_transform_factory(ax.transData, ax.transAxes)# X coordenadas de datos, Y coordendasdas plot			
			plt.text(H[j],h,H_names[j],ha='center',va='bottom',size=15,color=l_color, rotation=90,transform=trans)

			plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ymax=h*0.95,ls='dashed')
			
		# Espectro
		plt.step(x,y,where='mid',color=color,lw=0.8)
		plt.xticks(ticks,[])
		plt.yticks(yticks[i],size=15)
		plt.tick_params(axis='x',direction='in',length=6)
		
		plt.xlim(xlim)
		plt.ylim(ylim[i])

	else:
		ax=plt.subplot(gs[2*i+2:(2*i)+4])
		plt.title(str(i+1),position=(0.98, 0.65), size=15)

		# Lineas 
		if i!=len(spc)-1:              
				for j in range(len(H)):
					if H_names[j][:2]=='H\\':
						l_color='r'
					if H_names[j][:2]=='He':
						l_color='b'

					plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ls='dashed')
		else:
				for j in range(len(H)):
					if H_names[j][:2]=='H\\':
						l_color='r'
					if H_names[j][:2]=='He':
						l_color='b'
      
					if H[j]>5200:         
						plt.axvline(H[j],color=l_color,alpha=0.9,lw=1.5,ls='dashed')
				
              
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		y[y==0]=np.nan
  
		plt.step(x,y,where='mid',color=color,lw=0.8)
		if i!=len(spc)-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=15)

			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks,size=15)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.xlabel('Wavelength ($\mathrm{\AA}$)',size=20)
			plt.yticks(yticks[i],size=15)
   			# Sombra
			plt.fill_between((0,5186),0,5,color='k',lw=0,alpha=0.08)


		plt.xlim(xlim)
		plt.ylim(ylim[i])
			


	if i==3:# Label eje y
		trans = ax.transAxes # X e Y coordendasdas plot			
		plt.text(-0.06,0.1,'Normalised flux',ha='center',va='bottom',size=20, transform=trans,rotation=90)


ax.set_xticks(np.arange(4100,6900,100), minor=True)

			
NaI=np.mean((5895.924,5889.950))
plt.axvline(NaI,color='r',alpha=0.3,label='DIBs',lw=4)	

plt.tight_layout(rect=(0.03,0,1.01,1),h_pad=-0.3)

plt.savefig('mean_spectra.pdf')







==> figures/3_WHT_phot/wht_phot.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.ion();plt.show()
plt.close('all') 
import astropy.units as u

plt.rc('text', usetex=True)
plt.rc('font', family='serif')


######################################################################
######################################################################


T0=57956



######################################################################
# WHT
######################################################################



wht_data=np.genfromtxt('./SlnR_phot_results.txt')
wht_mjd=wht_data[:,0]
wht_mag=wht_data[:,1]
wht_err=wht_data[:,2]
# Tiempo en minutos
wht_min=((wht_mjd-T0)*u.day).to('min')



# Grafica 

fig=plt.figure(1,figsize=(9,6))
figure=plt.subplot(111)


lim_y=21.25,20.19
lim_x=20,210
	
plt.tick_params(axis='x', labelsize=20)
plt.tick_params(axis='y', labelsize=20)
plt.xticks([40,80,120,160,200])	
plt.axes().set_xticks([20, 60, 100, 140,180], minor=True)

plt.ylabel('SDSS-\\textit{r} magnitude',size=25)
plt.xlabel('MJD - '+str(T0)+' (min)',size=25)
plt.gca().invert_yaxis()     
	


"""
# Grafica en dias
# WHT
wht_r=plt.errorbar(wht_mjd-T0, wht_mag, wht_err, fmt='^-',ecolor='k',lw=1,mec='k',mew=0.7,markersize=8, color='r')

# Panstarr

g_panstarrs=21.04
g_panstarrs_err=0.18 

plt.axhline(g_panstarrs,color='k',alpha=1,ls='dashed',label='Sloan-g (PanSTARRS) ')
# Errores y std 
plt.fill_between([-10,1000], g_panstarrs-g_panstarrs_err,g_panstarrs+g_panstarrs_err, color='black', alpha=0.2,lw=0)
plt.fill_between([-10,1000], g_panstarrs-0.76,g_panstarrs+0.76, color='black', alpha=0.1,lw=0)
plt.ylim(lim_y[0],lim_y[1])
plt.xlim(116.021,116.135)

"""


# Grafica en minutos
# WHT

wht_r=plt.errorbar(wht_min.value, wht_mag, wht_err, fmt='^-',ecolor='k',lw=1,mec='k',mew=0.7,markersize=8, color='r')

# Panstarr

g_panstarrs=21.04
g_panstarrs_err=0.18 

plt.axhline(g_panstarrs,color='k',alpha=1,ls='dashed',label='Sloan-g (PanSTARRS) ')
# Errores y std 
plt.fill_between([-10,1000], g_panstarrs-g_panstarrs_err,g_panstarrs+g_panstarrs_err, color='black', alpha=0.2,lw=0)
plt.fill_between([-10,1000], g_panstarrs-0.76,g_panstarrs+0.76, color='black', alpha=0.1,lw=0)

plt.ylim(lim_y[0],lim_y[1])
plt.xlim(lim_x[0],lim_x[1])


# SEGUNDO EJE X EN FLUJO


y1=(lim_y[0]*u.ABmag).to('mJy').value
y2=(lim_y[1]*u.ABmag).to('mJy').value

ax2=figure.twinx()
ax2.set_ylim(y1, y2)
ax2.tick_params(axis='y', labelsize=20)
ax2.set_ylabel('Flux density (mJy)',size=25)
ax2.set_yscale('log')



##########################################################################################
##########################################################################################
##########################################################################################

# Analisis de los datos

from uncertainties import unumpy

mag=unumpy.uarray(wht_mag,wht_err)

mean=np.mean(wht_mag)*np.ones(len(wht_mag))

rms = np.sqrt(np.mean((mean-wht_mag)**2))

m_max=wht_mag.max()

m_min=wht_mag.min()

m_mean=np.mean(wht_mag)

delta_m=m_max-m_min

delta_m/m_mean


# Variaciones en flujo

mJy=(wht_mag*u.ABmag).to('mJy')
err_mJy=(wht_err*u.ABmag).to('mJy')




f_min=(wht_mag.max()*u.ABmag).to('mJy')

f_max=(wht_mag.min()*u.ABmag).to('mJy')

f_mean=(np.mean(wht_mag)*u.ABmag).to('mJy')

delta_f=f_max-f_min

delta_f/f_mean

plt.tight_layout()



plt.savefig("wth_phot.pdf",bbox_inches='tight')






==> figures/4_spect_detail/gap_figure.py <==
import numpy as np
import numpy.ma
import matplotlib.pyplot as plt
import matplotlib.backends.backend_pdf
from matplotlib import gridspec
import matplotlib.transforms as transforms # Transforma coordenadas de datos en oordenadas de plot

from trm import molly


from astropy.time import Time
import scipy.optimize

# Fuente tipo latex
plt.rc('text', usetex=True)
plt.rc('font', family='serif')









#########################################################################################
#########################################################################################
#########################################################################################


spc=molly.rmolly('all.mol')

model=molly.rmolly('model_all.mol')


plt.ion(),plt.show()
plt.close('all')


ylim=(0.9,1.24),(0.75,1.25),(0.7,1.19),(0.82,1.5)

yticks=(1,1.1,1.2,1.3),(1,1.2),(0.8,1,1.2),(1,1.4)

xlim=3999,6750
xgap=5100,6350


lamb_cent=xlim[0]+(np.diff(xlim)-np.diff(xgap))/2


# Para la prorporcion de los ejes

izq=np.int(np.round(100*(xgap[0]-xlim[0])/(xlim[1]-xlim[0]-(xgap[1]-xgap[0]))))

ticks=(4000,4400,4800,6500,6700)
ticks_label=(4000,4400,4800,6500,6700)



#plt.axes().set_xticks([4200,4600,5000], minor=True)

# Altura del label de las etiquetas
h=0.78

color='k'
alpha=0.4

color_model='green'

#########################################################################################
#########################################################################################
#########################################################################################

index=4



fig = plt.figure(1,figsize=(9,6.5),facecolor='white')
gs = gridspec.GridSpec(2*index+2, 100) 



for i in range(index):
	if i==0:
		# Lineas de cielo
		H_names=np.genfromtxt('1_lines.dat',dtype=str,unpack=True)[0]		
		H=np.genfromtxt('1_lines.dat',unpack=True)[1]	

	
		x=spc[i].wave
		y=spc[i].f
		mx=model[i].wave
		my=model[i].f

		################
		# IZQUIERDA
		################
		ax_izq=plt.subplot(gs[2*i:(2*i)+4,0:izq-1])
		# Lineas 
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'
			trans = transforms.blended_transform_factory(ax_izq.transData, ax_izq.transAxes)# X coordenadas de datos, Y coordendasdas plot			
			plt.text(H[j],h,H_names[j],ha='center',va='bottom',size=15,color=l_color, rotation=90,transform=trans)
			plt.axvline(H[j],color=l_color,alpha=0.6,lw=2,ymax=h*0.95)

		# Espectro
		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)

		
		plt.xticks(ticks,[])
		plt.yticks(yticks[i],size=20)
		plt.tick_params(axis='x',direction='in',length=6)
		plt.xlim(xlim[0],xgap[0])
		plt.ylim(ylim[i])

		############	
		# DERECHA
		############
		ax_der=plt.subplot(gs[2*i:(2*i)+4,izq-1:])
		plt.title(str(i+1),position=(0.96, 0.82), size=15 )
		# Lineas 
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'
			trans = transforms.blended_transform_factory(ax_der.transData, ax_der.transAxes)# X coordenadas de datos, Y coordendasdas plot			
			plt.text(H[j],h,H_names[j],ha='center',va='bottom',size=15,color=l_color, rotation=90,transform=trans)

			plt.axvline(H[j],color=l_color,alpha=0.6,lw=2,ymax=h*0.95)
			
		# Espectro
		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)
	
		plt.xticks(ticks,[])
		plt.yticks(yticks[i],size=20)
		plt.tick_params(axis='x',direction='in',length=6)
		plt.xlim(xgap[1],xlim[1])
		plt.ylim(ylim[i])

		
		

##########################################################################################
##########################################################################################
##########################################################################################


	if i==1:
		# Lineas de cielo
		H_names=np.genfromtxt('2_lines.dat',dtype=str,unpack=True)[0]		
		H=np.genfromtxt('2_lines.dat',unpack=True)[1]	

		################
		# IZQUIERDA
		################

		ax_izq=plt.subplot(gs[2*i+2:(2*i)+4,0:izq-1])

		# Lineas 		
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'

			plt.axvline(H[j],color=l_color,alpha=0.6,lw=2)
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		mx=model[i].wave
		my=model[i].f
		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)
		
		if i!=index-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)
			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks_label,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xlim[0],xgap[0])
		plt.ylim(ylim[i])
			
		############	
		# DERECHA
		############
		ax_der=plt.subplot(gs[2*i+2:(2*i)+4,izq-1:])
		plt.title(str(i+1),position=(0.95, 0.65), size=15)

		# Lineas 		
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'

			plt.axvline(H[j],color=l_color,alpha=0.6,lw=2)
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		mx=model[i].wave
		my=model[i].f
		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)

		if i!=index-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)

			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks_label,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xgap[1],xlim[1])
		plt.ylim(ylim[i])
		trans = ax_izq.transAxes # X e Y coordendasdas plot			
		plt.text(-0.11,0.5,'Normalised flux',ha='center',va='center',size=25, transform=trans,rotation=90)
	
##########################################################################################
##########################################################################################
##########################################################################################

	if i==2:# Label eje X
	
		# Lineas de cielo
		H_names=np.genfromtxt('3_lines.dat',dtype=str,unpack=True)[0]		
		H=np.genfromtxt('3_lines.dat',unpack=True)[1]	

		################
		# IZQUIERDA
		################

		ax_izq=plt.subplot(gs[2*i+2:(2*i)+4,0:izq-1])
		# Lineas 		
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'

			plt.axvline(H[j],color=l_color,alpha=0.6,lw=2)
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		mx=model[i].wave
		my=model[i].f
		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)
		#plt.scatter(x,y,marker="x",lw=1,color='k',alpha=0.4,s=10)
		if i!=index-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)
			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks_label,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xlim[0],xgap[0])
		plt.ylim(ylim[i])
			
		############	
		# DERECHA
		############
		ax_der=plt.subplot(gs[2*i+2:(2*i)+4,izq-1:])
		plt.title(str(i+1),position=(0.95, 0.65), size=15)

		# Lineas 		
		for j in range(len(H)):
			if H_names[j][:2]=='H\\':
				l_color='r'
			if H_names[j][:2]=='He':
				l_color='b'

			plt.axvline(H[j],color=l_color,alpha=0.6,lw=2)
		# Espectros
		x=spc[i].wave
		y=spc[i].f
		mx=model[i].wave
		my=model[i].f
		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)
		plt.xticks(ticks,[])
		plt.yticks(yticks[i],size=20)
		plt.tick_params(axis='x',direction='in',length=6)
		plt.xlim(xgap[1],xlim[1])
		plt.ylim(ylim[i])

##########################################################################################
##########################################################################################
##########################################################################################


	if i==3:# Label eje X
	
		# Lineas de cielo
		H_names=np.genfromtxt('4_lines.dat',dtype=str,unpack=True)[0]		
		H=np.genfromtxt('4_lines.dat',unpack=True)[1]	

		################
		# IZQUIERDA
		################

		ax_izq=plt.subplot(gs[2*i+2:(2*i)+4,0:izq-1])
		# Sombra
		plt.fill_between((0,1e6),0,5,color='k',alpha=0.08)
		#plt.scatter(x,y,marker="x",lw=1,color='k',alpha=0.4,s=10)
		if i!=index-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)
			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks_label,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xlim[0],xgap[0])
		plt.ylim(ylim[i])
			
		############	
		# DERECHA
		############
		ax_der=plt.subplot(gs[2*i+2:(2*i)+4,izq-1:])
		plt.title(str(6),position=(0.95, 0.65), size=15)

		# Lineas 		
		H_names[j][:2]=='H\\'
		l_color='r'
		plt.axvline(H,color=l_color,alpha=0.6,lw=2)
		# Espectros
		x=spc[-1].wave
		y=spc[-1].f
		mx=model[-1].wave
		my=model[-1].f

		plt.step(mx,my,where='mid',color=color_model,lw=1.5)
		plt.step(x,y,where='mid',color=color,lw=0.8,alpha=alpha)

##########################################################################################
##########################################################################################
##########################################################################################



		if i!=index-1:
			plt.xticks(ticks,[])
			plt.yticks(yticks[i],size=20)

			plt.tick_params(axis='x',direction='in',length=6)
		else:
			plt.xticks(ticks,ticks_label,size=20)
			plt.tick_params(axis='x',direction='out',length=6)
			plt.yticks(yticks[i],size=20)
		plt.xlim(xgap[1],xlim[1])
		plt.ylim(ylim[i])
		
	
		ax_izq.text(lamb_cent,0.39,'Wavelength ($\mathrm{\AA}$)',ha='center',va='center',size=25)
		# Cortes en los ejes
		kwargs = dict(transform=ax_izq.transAxes, color='k', clip_on=False)	
		ax_izq.plot(1, 0, marker = (2, 0) , markersize=20, linestyle='None',**kwargs)
		kwargs.update(transform=ax_der.transAxes)  
		ax_der.plot(0, 0, marker = (2, 0) , markersize=20, linestyle='None',**kwargs)


	
	#########################
	# PARA TODO LOS PLOTS
	#########################
		
	# Quitanmos los ejes entre el gap
	ax_izq.spines['right'].set_visible(False)
	ax_der.spines['left'].set_visible(False)
	
	# Quitamos los ticks del eje y en el plot de la izq
	ax_der.tick_params(labelleft='off',axis='y',width=0)
	
	
	# Cortes en los ejes
	
	kwargs = dict(transform=ax_izq.transAxes, color='k', clip_on=False)
	ax_izq.plot(1, 1, marker = (2, 0) , markersize=20, linestyle='None',**kwargs)

	kwargs.update(transform=ax_der.transAxes)  
	ax_der.plot(0, 1, marker = (2, 0) , markersize=20, linestyle='None',**kwargs)
	ax_der.set_xticks([6400,6600], minor=True)
	ax_izq.set_xticks([4100,4200,4300,4500,4600,4700,4900,5000], minor=True)




plt.tight_layout(h_pad=-0.3,pad=-0.5, rect=(0.055,0.11,.995,0.965))
plt.savefig('1_3_spectra.pdf')




==> figures/5_X-ray/Lx-Lopt.py <==
import string
import sys
import os
import math
import numpy as np
import matplotlib.pyplot as plt
from astropy.io import ascii


############
def f2L(flux,distance):	
	#parameters
	pi = 3.14159
	pc = 3.08572e16

	distance = distance * 100 * pc * 1000
	luminosity = 4 * pi * distance * distance *flux

	return luminosity
#############

# Fuente tipo latex
plt.rc('text', usetex=True)
plt.rc('font', family='serif')





a=ascii.read("hardmono-bvri.dat")
b=ascii.read("bhxbs-soft-bvri-mono.dat")
c=ascii.read("NSs-monoBVRI-old.dat")
d=ascii.read("NSs-monoBVRI-new.dat")

i=ascii.read("MAXIJ1807_Table2_v2.org", Reader=ascii.FixedWidth,header_start=0,data_start=2)


L1x=np.log10(f2L(i['Fun'],1))
L1o=np.log10(f2L(i['Fop'],1))
L5x=np.log10(f2L(i['Fun'],5))
L5o=np.log10(f2L(i['Fop'],5))
L25x=np.log10(f2L(i['Fun'],25))
L25o=np.log10(f2L(i['Fop'],25))



size=7.5

plt.figure(1,(9,7.5))
plt.clf()

plt.errorbar(a['col1'],a['col2'],None,fmt='o',mfc='black',ms=size,mec='grey',ecolor='black',label="BH hard-state",alpha=1,markeredgewidth=0.5)
plt.errorbar(b['col1'],b['col2'],None,fmt='o',mfc='grey',ms=size,mec='k',label="BH soft-state",alpha=1,markeredgewidth=0.3)
plt.errorbar(c['col1'],c['col2'],None,fmt='^',mfc='purple',ms=size,mec='k',label="NS",alpha=1,markeredgewidth=0.3)
plt.errorbar(d['col3'],d['col4'],None,fmt='^',mfc='purple',ms=size,mec='k',label=None,alpha=1,markeredgewidth=0.3)

plt.errorbar(L1x,L1o,None,fmt='s-',mfc='green',color='g',ms=8,ecolor='green',label="1 kpc",markeredgewidth=0.4,mec='k')
plt.errorbar(L5x,L5o,None,fmt='s-',mfc='dodgerblue',color='dodgerblue',ms=8,ecolor='blue',label="5 kpc",markeredgewidth=0.4,mec='k')
plt.errorbar(L25x,L25o,None,fmt='s-',color='red' ,ms=8,ecolor='red',label="25 kpc",markeredgewidth=0.4,mec='k')

plt.xlabel('log($L_{x}$; erg s$^{-1}$; 2-10 keV)',size=25)
plt.xticks([31,33,35,37,39],size=20)
plt.ylim(13.9,22.1)

plt.ylabel('log(L$_{\\nu}$,OPT; erg s$^{-1}$ Hz$^{-1}$)',size=25)
plt.yticks([14,16,18,20,22],size=20)



plt.legend(ncol=2,fontsize='large')
plt.savefig("MAXI1807_LxLop.pdf", bbox_inches='tight')	












==> figures/XMM_spec/xspec_plot.py <==
import string
import sys
import os
import math
import numpy as N
from pylab import * 
import re
from astropy.io import ascii
from astropy.table import vstack

	
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter,FixedFormatter,NullLocator

import matplotlib.font_manager as fm

"""
prop = fm.FontProperties(fname='/Library/Fonts/Microsoft/Times New Roman.ttf',size=14)


params = {'backend': 'ps',
       'font.family' : 'serif',
          'font.style':'normal',
            'axes.labelsize': 10,
            'font.size': 10,
            'legend.fontsize': 6,
            'legend.numpoints': 1,  
             'xtick.labelsize': 12,
             'ytick.labelsize': 12,
             'text.usetex': False, ####ERROR#### if 'text.usetex': True
            #'figure.figsize': fig_size,
            'xtick.major.size': 8,
            'xtick.minor.size': 4 ,
            'ytick.major.size': 8,
            'ytick.minor.size': 4,
            'figure.autolayout' : False
            }
rcParams.update(params)

"""			



params = {'axes.labelsize': 20,
            'font.size': 20,
            'legend.numpoints': 1,  
             'xtick.labelsize': 20,
             'ytick.labelsize': 20,
            }
rcParams.update(params)






import matplotlib.pyplot as plt
# Fuente tipo latex
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

	




file1="MOS_PN_bbnthcomp(bb)_PLOT_1.org"
file2="MOS_PN_bbnthcomp(bb)_PLOT_2.org"
file3="MOS_PN_bbnthcomp(bb)_PLOT_3.org"
file4="MOS_PN_bbnthcomp(bb)_PLOT_4.org"

m1=ascii.read(file1,Reader=ascii.FixedWidth,header_start=0,data_start=2)
p1=ascii.read(file2,Reader=ascii.FixedWidth,header_start=0,data_start=2)
m2=ascii.read(file3,Reader=ascii.FixedWidth,header_start=0,data_start=2)
p2=ascii.read(file4,Reader=ascii.FixedWidth,header_start=0,data_start=2)

file5="MOS_PN_disknthcomp(disk)_PLOT_1.org"
file6="MOS_PN_disknthcomp(disk)_PLOT_2.org"
file7="MOS_PN_disknthcomp(disk)_PLOT_3.org"
file8="MOS_PN_disknthcomp(disk)_PLOT_4.org"

m1d=ascii.read(file5,Reader=ascii.FixedWidth,header_start=0,data_start=2)
p1d=ascii.read(file6,Reader=ascii.FixedWidth,header_start=0,data_start=2)
m2d=ascii.read(file7,Reader=ascii.FixedWidth,header_start=0,data_start=2)
p2d=ascii.read(file8,Reader=ascii.FixedWidth,header_start=0,data_start=2)


							

fig=figure(1,figsize=(11,7.944444444),facecolor='white')
clf()
subplots_adjust(hspace=0.0)#,top=0.99,right=0.99, left=0.10)

gs=GridSpec(3, 1,height_ratios=[3, 1, 1]) 
ax=subplot(gs[0])
#BESTMODEL
ax.errorbar(m2['xeeuf'],m2['modValseeuf'],None,None,'k-')
ax.errorbar(m2d['xeeuf'],m2d['modValseeuf'],None,None,'-',color='grey',linewidth=2)
#SPECTRA
ax.errorbar(m1['xeeuf'],m1['yeeuf'],m1['yErrseeuf'],m1['xErrseeuf'],'ko',mec='k',ms=3,capsize=0,ecolor='k',elinewidth=1)
ax.errorbar(p1['xeeuf'],p1['yeeuf'],p1['yErrseeuf'],p1['xErrseeuf'],'ko',mec='grey',ms=3,capsize=0,ecolor='grey',elinewidth=1)
ax.errorbar(m2['xeeuf'],m2['yeeuf'],m2['yErrseeuf'],m2['xErrseeuf'],'wo',mec='k',ms=3,capsize=0,ecolor='k',elinewidth=1)
ax.errorbar(p2['xeeuf'],p2['yeeuf'],p2['yErrseeuf'],p2['xErrseeuf'],'wo',mec='grey',ms=3,capsize=0,ecolor='grey',elinewidth=1)
#ax.errorbar(su['xeeuf'],su['modValseeuf'],None,None,'k-')

#COMPONENT MODEL##
#BB#
ax.errorbar(m1['xeeuf'],m1['bbodyradeeuf'],None,None,'k:')
ax.errorbar(m1['xeeuf'],m1['nthCompeeuf'],None,None,'k--')
#DISK#
ax.errorbar(m1d['xeeuf'],m1d['diskbbeeuf'],None,None,':',color='grey')
ax.errorbar(m1d['xeeuf'],m1d['nthCompeeuf'],None,None,'--',color='grey')


ylim(0.0006,0.003)
ax.set_yscale('log')
xlim(0.5,10.)

ylabel('E$^{2}$ f(E) (Photons keV cm$^{-2}$ s$^{-1}$)',size=20)
ax.set_yticks([0.001])
ax.set_yticklabels([0.001])
ax.yaxis.set_minor_locator(FixedLocator([0.0007,0.0008,0.0009,0.002]))
ax.yaxis.set_minor_formatter(FixedFormatter(['','','',0.002]))

ax.get_xaxis().set_tick_params(direction='in',which = 'both',top='on')
ax.get_yaxis().set_tick_params(direction='in',which = 'both',right='on')


#####################
###Residuos BB+NTHCOMP###

ax2=subplot(gs[1],sharex=ax)
ax2.axhline(y=0,color='g')
ax2.errorbar(m1['xeeuf'],m1['ydel'],m1['yErrsdel'],m1['xErrseeuf'],'ko',mec='k',ms=1,capsize=0,ecolor='k',elinewidth=1)
ax2.errorbar(p1['xeeuf'],p1['ydel'],p1['yErrsdel'],p1['xErrseeuf'],'ko',mec='grey',ms=1,capsize=0,ecolor='grey',elinewidth=1)
ax2.errorbar(m2['xeeuf'],m2['ydel'],m2['yErrsdel'],m2['xErrseeuf'],'wo',mec='k',ms=1,capsize=0,ecolor='k',elinewidth=1)
ax2.errorbar(p2['xeeuf'],p2['ydel'],p2['yErrsdel'],p2['xErrseeuf'],'wo',mec='grey',ms=1,capsize=0,ecolor='grey',elinewidth=1)

ylabel('$\chi$',size=20)

ax2.get_xaxis().set_tick_params(direction='in',which = 'both',top='on')
ax2.get_yaxis().set_tick_params(direction='in',which = 'both',right='on')


##################################
###Residuos DISK+NTHCOMP###

ax3=subplot(gs[2],sharex=ax)
ax3.axhline(y=0,color='g')
ax3.errorbar(m1d['xeeuf'],m1d['ydel'],m1d['yErrsdel'],m1d['xErrseeuf'],'ko',mec='k',ms=1,capsize=0,ecolor='k',elinewidth=1)
ax3.errorbar(p1d['xeeuf'],p1d['ydel'],p1d['yErrsdel'],p1d['xErrseeuf'],'ko',mec='grey',ms=1,capsize=0,ecolor='grey',elinewidth=1)
ax3.errorbar(m2d['xeeuf'],m2d['ydel'],m2d['yErrsdel'],m2d['xErrseeuf'],'wo',mec='k',ms=1,capsize=0,ecolor='k',elinewidth=1)
ax3.errorbar(p2d['xeeuf'],p2d['ydel'],p2d['yErrsdel'],p2d['xErrseeuf'],'wo',mec='grey',ms=1,capsize=0,ecolor='grey',elinewidth=1)

ylabel('$\chi$',size=20)
ax3.set_xscale('log')

ax3.get_xaxis().set_tick_params(direction='in',which = 'both',top='on')
ax3.get_yaxis().set_tick_params(direction='in',which = 'both',right='on')

ax3.set_xticks([1,10])
ax3.set_xticklabels([1,10])
ax3.xaxis.set_minor_locator(FixedLocator([0.5,0.6,0.7,0.8,0.9,2,3,4,5,6,7,8,9]))
ax3.xaxis.set_minor_formatter(FixedFormatter([0.5,'','','','',2,'','',5,'','','','']))

xlim(0.5,10.)
xlabel('Energy (keV)',size=20)




xticklabels = ax.get_xticklabels()+ax.xaxis.get_minorticklabels()+ax2.get_xticklabels()+ax2.xaxis.get_minorticklabels()
setp(xticklabels, visible=False)


savefig("feli_xmm_spectra.pdf", bbox_inches='tight')

show()



